GQ($\lambda$) Quick Reference and Implementation Guide

This document should serve as a quick reference for and guide to the implementation of linear GQ($\lambda$), a gradient-based off-policy temporal-difference learning algorithm. Explanation of the intuition and theory behind the algorithm are provided elsewhere (e.g., Maei & Sutton 2010, Maei 2011). If you questions or concerns about the content in this document or the attached java code please email Adam White (adam.white@ualberta.ca). The code is provided as part of the source files in the arXiv submission.

==> GQlambda.c <==
/**
 * GQ(lambda): off-policy learning algorithm
 * @author Adam White
 */

#include <stdlib.h>

#include "GQlambda.h"

/* Private functions */
double dot(const double v1[], const double v2[], const int n);

void init_GQlambda(struct gqlambda * gq, int n) {
    gq->n = n;
    gq->theta = calloc(n,sizeof(double));
    gq->w = calloc(n,sizeof(double));
    gq->e = calloc(n,sizeof(double));
}

/**
 * Inputs::
 *   phi - feature vector corresponding to action A_t in state S_t
 *   phi_bar - expected next state feature vector corresponding to a \in A and S_t+1
 *   lambda - elegibility trace parameter [0,1]
 *   gamma - discount factor [0,1]
 *   R - transient reward
 *   rho - ratio of target policy to behaviour policy [0,1]
 *   I - set of interest for S_t, S_t [0,1]
 **/
void GQlearn(struct gqlambda * gq, const double phi[], const double phi_bar[], const double lambda, const double gamma, const double R, const double rho, const double I) {
    double alpha = 0.0001, eta = 1.0; //step size parameters
    double delta, dot_w_phi, dot_w_e;
    int i;

    delta = R + gamma*dot(gq->theta,phi_bar,gq->n) - dot(gq->theta,phi,gq->n);

    for (i=0; i<gq->n; i++)
      gq->e[i] = rho*gq->e[i] + I*phi[i];

    dot_w_e = dot(gq->w,gq->e,gq->n);
    dot_w_phi = dot(gq->w,phi,gq->n);

    for (i=0; i<gq->n; i++) {
      gq->theta[i] += alpha * (delta*gq->e[i] - gamma*(1-lambda)*dot_w_e*phi_bar[i]);
      gq->w[i] += alpha*eta * (delta*gq->e[i] - dot_w_phi*phi[i]);
      gq->e[i] *= gamma*lambda;
    }
}

void delete_GQlambda(struct gqlambda * gq) {
    if (gq == NULL)
        return;
    if (gq->theta != NULL) free(gq->theta);
    if (gq->w != NULL) free(gq->w);
    if (gq->e != NULL) free(gq->e);
}


/*********** Private functions ****************/
double dot(const double v1[], const double v2[], const int n) {
    double sum = 0;
    int i;

    for (i=0; i<n; i++)
      sum += v1[i]*v2[i];
    return sum;
}




==> GQlambda.cpp <==
/**
 * GQ(lambda): off-policy learning algorithm
 * @author Adam White, converted to C++ by Rupam Mahmood and Rich Sutton
 */

class GQlambda
{
  double *theta; //learning weights
  double *w;     //learning weights
  double *e;     //elegibility trace vector
  int n;         //dimensionality of the vectors

public:

  GQlambda(int nn) {
    n = nn;
    theta = new double[n];
    w = new double[n];
    e = new double[n];
    for (int i=0; i<n; i++) theta[i]=w[i]=e[i]=0;
  }

  /**
   * Inputs::
   *   phi - feature vector corresponding to action A_t in state S_t
   *   phi_bar - expected next state feature vector corresponding to a \in A and S_t+1
   *   lambda - elegibility trace parameter [0,1]
   *   gamma - discount factor [0,1]
   *   R - transient reward
   *   rho - ratio of target policy to behaviour policy [0,1]
   *   I - set of interest for S_t, S_t [0,1]
   **/

  void learn(double phi[], double phi_bar[], double lambda, double gamma, double R, double rho, double I)
  {
    double alpha = 0.0001, eta = 1.0; //step size parameters
    double delta, dot_w_phi, dot_w_e;

    delta = R + gamma*dot(theta,phi_bar) - dot(theta,phi);

    for (int i=0; i<n; i++)
      e[i] = rho*e[i] + I*phi[i];

    dot_w_e = dot(w,e);
    dot_w_phi = dot(w,phi);

    for (int i=0; i<n; i++) {
      theta[i] += alpha * (delta*e[i] - gamma*(1-lambda)*dot_w_e*phi_bar[i]);
      w[i] += alpha*eta * (delta*e[i] - dot_w_phi*phi[i]);
      e[i] *= gamma*lambda;
    }
  }

  double dot(double v1[], double v2[]) {
    double sum = 0;
    for (int i=0; i<n; i++)
      sum += v1[i]*v2[i];
    return sum;
  }

  ~GQlambda() {
    delete [] theta;
    delete [] w;
    delete [] e;
  }

};



==> GQlambda.h <==
struct gqlambda {
  double *theta; /* learning weights */
  double *w;     /* learning weights */
  double *e;     /* elegibility trace vector */
  int n;         /* dimensionality of the vectors */
};

void init_GQlambda(struct gqlambda * gq, int n);
void GQlearn(struct gqlambda * gq, const double phi[], const double phi_bar[], const double lambda, const double gamma, const double R, const double rho, const double I);
void delete_GQlambda(struct gqlambda * gq);




==> GQlambda.java <==
/**
 * GQ(lambda): off-policy learning algorithm
 * @author Adam White and Rich Sutton
 */

public class GQlambda
{
    double[] theta; //learning weights
    double[] w;     //learning weights
    double[] e;     //elegibility trace vector
    int n;          //dimensionality of the vectors

    public GQlambda(int n)
    {
        theta = new double[n];
        w = new double[n];
        e = new double[n];
        this.n = n;
    }

    /**
     * Inputs::
     *   phi - feature vector corresponding to action A_t in state S_t
     *   phi_bar - expected next state feature vector corresponding to a \in A and S_t+1
     *   lambda - elegibility trace parameter [0,1]
     *   gamma - discount factor [0,1]
     *   R - transient reward
     *   rho - ratio of target policy to behaviour policy [0,1]
     *   I - set of interest for S_t, S_t [0,1]
     **/

    public void learn(double[] phi, double[] phi_bar, double lambda, double gamma, double R, double rho, double I)
    {
	double alpha = 0.0001, eta = 1.0; //step size parameter
	double delta, dot_w_phi, dot_w_e;

	delta = R + gamma*dot(theta,phi_bar) - dot(theta,phi);

	for(int i=0; i<n; i++)
	    e[i] = rho*e[i] + I*phi[i];

	dot_w_e = dot(w,e);
	dot_w_phi = dot(w,phi);

	for (int i=0; i<n; i++) {
	    theta[i] += alpha * (delta*e[i] - gamma*(1-lambda)*dot_w_e*phi_bar[i]);
	    w[i] += alpha*eta * (delta*e[i] - dot_w_phi*phi[i]);
	    e[i] *= gamma*lambda;
	}
    }

    public double dot(double[] v1, double[] v2)
    {
	double sum = 0;
	for(int i=0; i<v1.length; i++)
	    sum += v1[i]*v2[i];
	return sum;
    }

}
